An ambient metric framework for sharp compactness of the constant $Q_{2N}$-curvature problem

We develop a geometric method for studying $C^{2N}$-compactness of positive solutions to the constant $Q_{2N}$-curvature equation on closed Riemannian $n$-manifolds, for every integer $N\ge1$ and every dimension $n>2N$. Assuming the GJMS operator is invertible, its Green function is positive, and the positive mass condition holds, we establish sharp dimension ranges for the compactness of the set of all positive solutions with prescribed positive constant $Q_{2N}$-curvature. The largest dimension for compactness is $24$ for $N=1$ ([21]), $2N+20$ for $N=2,3$ ([11]), $2N+19$ for $N=4,5$, $2N+18$ for $N=6,7,8$, $2N+17$ for $9\le N\le17$, and $2N+16$ for all $N\ge18$. The constructions in [4,5,33,11] for $N=1,2,3$ and in the companion paper [12] for $N\ge4$ give noncompact examples in every dimension exceeding the corresponding compactness bound. We show that these $L^{\infty}$-unbounded examples can be chosen to satisfy the same operator and mass hypotheses, proving sharpness within this class. Our method relates the Pohozaev quadratic forms to the Hessian $D^2\mathscr{F}(g_c)$, where $\mathscr{F}$ is the volume-normalized total $Q_{2N}$-curvature functional and $g_c$ is the standard round metric on $\mathbb{S}^n$. The ambient metric argument of [12] supplies an explicit formula for $D^2\mathscr{F}(g_c)$ on transverse-traceless tensors. The York decomposition projects metric perturbations onto this space. The scalar--vector--tensor decomposition represents the Pohozaev quadratic forms by explicit finite-dimensional matrices. We prove that these matrices are positive definite throughout the stated dimension range, a crucial step in establishing compactness.

==> anc/README.txt <==
ANCILLARY VERIFICATION FOR THE CONSTANT Q2N-CURVATURE COMPACTNESS PAPER

verify_compactness.py is the standalone program described in the manuscript's
appendix on unified matrix and pivot verification. All rational coefficient
inputs are embedded in that file; no additional data files are required.

Requirements: Python 3.10 or later and SymPy 1.14.0. From the extracted
source-package directory (the directory containing main.tex), run:

    python -m pip install -r anc/requirements.txt
    python anc/verify_compactness.py --compactness

The complete check, including the first failures and asymptotic crossings, is:

    python anc/verify_compactness.py --all

Both commands freshly derive all nine scalar pairings. The compactness
calculation constructs 218 symbolic matrix families and checks 430 pivots.
To save a concise report, append --json verification_summary.json.
Run with assertions enabled: do not use python -O.

The script is also usable on its own. If downloaded separately, run
python verify_compactness.py --all from the directory containing it.
The computation uses exact arithmetic for the finite algebraic identities,
signs and root counts; decimal crossing approximations are supplementary.
It does not certify the analytic proofs of the manuscript.


==> anc/requirements.txt <==
sympy==1.14.0


==> anc/verify_compactness.py <==
#!/usr/bin/env python3
"""Exact arithmetic accompanying Q2N_compactness.tex.

Requires Python 3.10+ and SymPy (tested with 1.14.0):
    python -m pip install sympy
    python anc/verify_compactness.py --compactness
    python anc/verify_compactness.py --all

--compactness freshly derives m_0,...,m_8 and constructs all 218 symbolic
matrix families and their 430 LDL pivots in QQ(N), for offsets n-2N=5,...,22.
One exact sign test checks every pivot: a positive value at N=1 and
positive coefficients after mapping its allowed order interval to x>=0.
The same polynomial test checks matrix-entry denominators. All integer
orders in the theorem, including N=1,2,3, use these symbolic families.

--all (also the default) freshly derives all nine scalar pairings and runs the
compactness checks, the three low-order first-failure checks, and the
asymptotic crossing checks. Thus --all alone is
the complete command. --derive remains available for a separate fresh
coefficient derivation; --all --derive is accepted without duplicate work.
The component options --signs and --crossings are also available.
Flags can be combined. --json PATH writes a concise summary.

The summary reports elapsed time for each check and the complete run.
Timings depend on the computer, machine load and SymPy version.

The inline data are exact rational coefficients c_j(v), a_{j,i}(v) in
    m_j = c_j(v) + sum_{i=1}^{j+2} a_{j,i}(v) / ((v-i)**2-N**2),  v=n/2.
They are mathematical inputs, not pass/fail certificates. --compactness,
--all and --derive reconstruct all nine sets.
Standalone component checks use the supplied coefficients unless combined
with --derive. The ambient and scalar-extraction identities derive the
pairing coefficients used by the common symbolic matrix construction.

All sign, identity and root-count tests use exact arithmetic.  Decimal root
and correction values are supplementary outputs.  No other files, saved
certificates, network access, or manuscript-specific workspace imports are
required.  This verifies the stated finite algebra; it does not by itself
verify the analytic compactness argument.  Run without Python's -O option.
"""
from __future__ import annotations
import argparse
import json
import math
import time
from fractions import Fraction as F
from functools import lru_cache
from math import factorial
from pathlib import Path
import sympy as S
from sympy.polys.fields import field

N, v, c, z, t, w, u, k, X = S.symbols('N v c z t w u k X')
QN = S.QQ.frac_field(N)
s = S.Symbol('s')
K, ss = field('s', S.QQ)
ORDER_LIMITS = {offset: None for offset in range(5,17)}
ORDER_LIMITS.update({17:17,18:8,19:5,20:3,21:1,22:1})


# Exact partial-fraction coefficients; reconstructed by the main commands.

MOMENT_DATA = {0: {'c': '-1/5', 'residues': {'1': '2*v*(v - 2)*(2*v - 1)/15', '2': '-2*v*(v - 1)*(2*v - 1)/15'}},
 1: {'c': '-(v + 2)*(7*v - 6)/(35*(v - 3)*(v - 1))',
     'residues': {'1': 'v*(v + 2)*(2*v - 1)*(10*v - 11)/(210*(v - 1))',
                  '2': '4*v*(v + 2)*(2*v - 1)/105',
                  '3': '-3*v*(v + 2)*(2*v - 3)*(2*v - 1)/(70*(v - 3))'}},
 2: {'c': '-(v + 2)*(v + 3)*(21*v**2 - 57*v + 32)/(105*(v - 4)*(v - 3)*(v - 2)*(v - 1))',
     'residues': {'1': 'v*(v + 2)*(v + 3)*(2*v - 1)*(4*v - 5)/(315*(v - 2)*(v - 1))',
                  '2': '2*v*(v + 2)*(v + 3)*(2*v - 1)*(3*v - 5)/(105*(v - 3)*(v - 2))',
                  '3': '-v*(v + 2)*(v + 3)*(2*v - 3)*(2*v - 1)/(105*(v - 3)*(v - 2))',
                  '4': '-8*v*(v + 2)*(v + 3)*(2*v - 3)*(2*v - 1)/(315*(v - 4)*(v - 3))'}},
 3: {'c': '-(v + 2)*(v + 3)*(v + 4)*(77*v**3 - 429*v**2 + 704*v - 320)/(385*(v - 5)*(v - 4)*(v - '
          '3)**2*(v - 2)*(v - 1))',
     'residues': {'1': '-v*(v + 2)*(v + 3)*(v + 4)*(2*v - 1)*(2*v**2 + 83*v - 117)/(6930*(v - '
                       '3)**2*(v - 2)*(v - 1))',
                  '2': '8*v*(v + 2)*(v + 3)*(v + 4)*(2*v - 1)*(17*v - 27)/(3465*(v - 3)**2*(v - '
                       '2))',
                  '3': 'v*(v + 2)*(v + 3)*(v + 4)*(2*v - 3)*(2*v - 1)*(31*v - 24)/(2310*(v - 4)*(v '
                       '- 3)**2*(v - 2))',
                  '4': '-64*v*(v + 2)*(v + 3)*(v + 4)*(2*v - 3)*(2*v - 1)/(3465*(v - 4)*(v - '
                       '3)**2)',
                  '5': '-5*v*(v + 2)*(v + 3)*(v + 4)*(2*v - 5)*(2*v - 3)*(2*v - 1)/(693*(v - 5)*(v '
                       '- 4)*(v - 3)**2)'}},
 4: {'c': '-(v + 2)*(v + 3)*(v + 4)*(v + 5)*(1001*v**4 - 9438*v**3 + 30459*v**2 - 38662*v + '
          '15360)/(5005*(v - 6)*(v - 5)*(v - 4)**2*(v - 3)**2*(v - 2)*(v - 1))',
     'residues': {'1': '-2*v*(v + 1)*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(2*v - 1)*(19*v - '
                       '27)/(9009*(v - 4)*(v - 3)**2*(v - 2)*(v - 1))',
                  '2': '2*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(2*v - 1)*(449*v**2 - 3047*v + '
                       '3654)/(45045*(v - 4)**2*(v - 3)**2*(v - 2))',
                  '3': '2*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(2*v - 3)*(2*v - 1)*(29*v - '
                       '36)/(3003*(v - 4)**2*(v - 3)**2*(v - 2))',
                  '4': '-8*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(2*v - 3)*(2*v - 1)*(8*v - '
                       '265)/(45045*(v - 5)*(v - 4)**2*(v - 3)**2)',
                  '5': '-80*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(2*v - 5)*(2*v - 3)*(2*v - '
                       '1)/(9009*(v - 5)*(v - 4)**2*(v - 3)**2)',
                  '6': '-4*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(2*v - 5)*(2*v - 3)*(2*v - '
                       '1)/(1001*(v - 6)*(v - 5)*(v - 4)**2*(v - 3))'}},
 5: {'c': '-(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(3003*v**5 - 42900*v**4 + 228085*v**3 - '
          '553800*v**2 + 596012*v - 215040)/(15015*(v - 7)*(v - 6)*(v - 5)**2*(v - 4)**2*(v - '
          '3)**2*(v - 2)*(v - 1))',
     'residues': {'1': '-v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(2*v - 1)*(422*v**3 - 2343*v**2 '
                       '+ 2107*v + 582)/(90090*(v - 5)*(v - 4)**2*(v - 3)**2*(v - 2)*(v - 1))',
                  '2': '4*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(2*v - 1)*(79*v**2 - 913*v + '
                       '1218)/(45045*(v - 5)*(v - 4)**2*(v - 3)**2*(v - 2))',
                  '3': 'v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(2*v - 3)*(2*v - 1)*(97*v**2 - '
                       '697*v + 766)/(6006*(v - 5)**2*(v - 4)**2*(v - 3)**2*(v - 2))',
                  '4': '16*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(2*v - 3)*(2*v - 1)*(2*v + '
                       '3)/(3003*(v - 5)**2*(v - 4)**2*(v - 3)**2)',
                  '5': '-v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(2*v - 5)*(2*v - 3)*(2*v - '
                       '1)*(44*v - 411)/(9009*(v - 6)*(v - 5)**2*(v - 4)**2*(v - 3)**2)',
                  '6': '-8*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(2*v - 5)*(2*v - 3)*(2*v - '
                       '1)/(1155*(v - 6)*(v - 5)**2*(v - 4)**2*(v - 3))',
                  '7': '-7*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(2*v - 7)*(2*v - 5)*(2*v - '
                       '3)*(2*v - 1)/(6435*(v - 7)*(v - 6)*(v - 5)**2*(v - 4)**2*(v - 3))'}},
 6: {'c': '-(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(17017*v**6 - 342771*v**5 + '
          '2710565*v**4 - 10640045*v**3 + 21477018*v**2 - 20533144*v + 6881280)/(85085*(v - 8)*(v '
          '- 7)*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v - 3)**2*(v - 2)*(v - 1))',
     'residues': {'8': '-64*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(2*v - 7)*(2*v - '
                       '5)*(2*v - 3)*(2*v - 1)/(109395*(v - 8)*(v - 7)*(v - 6)**2*(v - 5)**2*(v - '
                       '4)*(v - 3))',
                  '7': '-266*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(2*v - 7)*(2*v - '
                       '5)*(2*v - 3)*(2*v - 1)/(109395*(v - 7)*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v '
                       '- 3))',
                  '6': '-4*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(2*v - 5)*(2*v - '
                       '3)*(2*v - 1)*(395*v - 3549)/(255255*(v - 7)*(v - 6)**2*(v - 5)**2*(v - '
                       '4)**2*(v - 3))',
                  '5': '2*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(2*v - 5)*(2*v - '
                       '3)*(2*v - 1)*(2*v + 121)/(7293*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v - '
                       '3)**2)',
                  '4': '8*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(2*v - 3)*(2*v - '
                       '1)*(95*v**2 - 650*v + 88)/(51051*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v - '
                       '3)**2)',
                  '3': 'v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(2*v - 3)*(2*v - '
                       '1)*(127*v**2 - 1183*v + 1410)/(12155*(v - 6)*(v - 5)**2*(v - 4)**2*(v - '
                       '3)**2*(v - 2))',
                  '2': '2*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(2*v - 1)*(19*v**3 - '
                       '17328*v**2 + 119243*v - 141870)/(765765*(v - 6)*(v - 5)**2*(v - 4)**2*(v - '
                       '3)**2*(v - 2))',
                  '1': '-v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(2*v - 1)*(440*v**3 - '
                       '2817*v**2 + 3259*v - 114)/(109395*(v - 6)*(v - 5)*(v - 4)**2*(v - 3)**2*(v '
                       '- 2)*(v - 1))'}},
 7: {'c': '-(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(46189*v**7 - 1247103*v**6 + '
          '13718133*v**5 - 79004185*v**4 + 254214566*v**3 - 449094032*v**2 + 392110752*v - '
          '123863040)/(230945*(v - 9)*(v - 8)*(v - 7)**2*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v - '
          '3)**2*(v - 2)*(v - 1))',
     'residues': {'9': '-36*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(2*v - '
                       '9)*(2*v - 7)*(2*v - 5)*(2*v - 3)*(2*v - 1)/(230945*(v - 9)*(v - 8)*(v - '
                       '7)**2*(v - 6)**2*(v - 5)**2*(v - 4)*(v - 3))',
                  '8': '-256*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(2*v - '
                       '7)*(2*v - 5)*(2*v - 3)*(2*v - 1)/(159885*(v - 8)*(v - 7)**2*(v - 6)**2*(v '
                       '- 5)**2*(v - 4)*(v - 3))',
                  '7': '-7*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(2*v - '
                       '7)*(2*v - 5)*(2*v - 3)*(2*v - 1)*(863*v - 8200)/(2078505*(v - 8)*(v - '
                       '7)**2*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v - 3))',
                  '6': '-32*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(2*v - '
                       '5)*(2*v - 3)*(2*v - 1)*(61*v - 1155)/(692835*(v - 7)**2*(v - 6)**2*(v - '
                       '5)**2*(v - 4)**2*(v - 3))',
                  '5': 'v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(2*v - 5)*(2*v - '
                       '3)*(2*v - 1)*(621*v**2 - 2032*v - 20741)/(138567*(v - 7)**2*(v - 6)**2*(v '
                       '- 5)**2*(v - 4)**2*(v - 3)**2)',
                  '4': '64*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(2*v - '
                       '3)*(2*v - 1)*(148*v**2 - 1323*v + 790)/(692835*(v - 7)*(v - 6)**2*(v - '
                       '5)**2*(v - 4)**2*(v - 3)**2)',
                  '3': 'v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(2*v - 3)*(2*v - '
                       '1)*(2473*v**3 - 49515*v**2 + 259212*v - 276660)/(461890*(v - 7)*(v - '
                       '6)**2*(v - 5)**2*(v - 4)**2*(v - 3)**2*(v - 2))',
                  '2': '-16*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(2*v - '
                       '1)*(391*v**3 + 636*v**2 - 24085*v + 33810)/(2078505*(v - 7)*(v - 6)*(v - '
                       '5)**2*(v - 4)**2*(v - 3)**2*(v - 2))',
                  '1': '-v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(2*v - '
                       '1)*(13066*v**4 - 160667*v**3 + 604712*v**2 - 644305*v + 88890)/(4157010*(v '
                       '- 7)*(v - 6)*(v - 5)**2*(v - 4)**2*(v - 3)**2*(v - 2)*(v - 1))'}},
 8: {'c': '-(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(v + 9)*(969969*v**8 - '
          '33810348*v**7 + 493390898*v**6 - 3911620440*v**5 + 18271369361*v**4 - 50892604812*v**3 '
          '+ 81146806412*v**2 - 65883491760*v + 19818086400)/(4849845*(v - 10)*(v - 9)*(v - '
          '8)**2*(v - 7)**2*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v - 3)**2*(v - 2)*(v - 1))',
     'residues': {'10': '-80*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(v + '
                        '9)*(2*v - 9)*(2*v - 7)*(2*v - 5)*(2*v - 3)*(2*v - 1)/(969969*(v - 10)*(v '
                        '- 9)*(v - 8)**2*(v - 7)**2*(v - 6)**2*(v - 5)*(v - 4)*(v - 3))',
                  '9': '-48*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(v + 9)*(2*v '
                       '- 9)*(2*v - 7)*(2*v - 5)*(2*v - 3)*(2*v - 1)/(95095*(v - 9)*(v - 8)**2*(v '
                       '- 7)**2*(v - 6)**2*(v - 5)**2*(v - 4)*(v - 3))',
                  '8': '-64*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(v + 9)*(2*v '
                       '- 7)*(2*v - 5)*(2*v - 3)*(2*v - 1)*(538*v - 5517)/(14549535*(v - 9)*(v - '
                       '8)**2*(v - 7)**2*(v - 6)**2*(v - 5)**2*(v - 4)*(v - 3))',
                  '7': '-8*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(v + 9)*(2*v '
                       '- 7)*(2*v - 5)*(2*v - 3)*(2*v - 1)*(193*v - 2768)/(692835*(v - 8)**2*(v - '
                       '7)**2*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v - 3))',
                  '6': '8*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(v + 9)*(2*v - '
                       '5)*(2*v - 3)*(2*v - 1)*(91*v**2 + 2939*v - 32036)/(692835*(v - 8)**2*(v - '
                       '7)**2*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v - 3))',
                  '5': '8*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(v + 9)*(2*v - '
                       '5)*(2*v - 3)*(2*v - 1)*(2*v + 3)*(53*v - 479)/(138567*(v - 8)*(v - '
                       '7)**2*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v - 3)**2)',
                  '4': '16*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(v + 9)*(2*v '
                       '- 3)*(2*v - 1)*(436*v**3 - 8303*v**2 + 41807*v - 30850)/(692835*(v - 8)*(v '
                       '- 7)**2*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v - 3)**2)',
                  '3': '4*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(v + 9)*(2*v - '
                       '3)*(2*v - 1)*(729*v**3 - 25775*v**2 + 176656*v - 203820)/(1616615*(v - '
                       '8)*(v - 7)*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v - 3)**2*(v - 2))',
                  '2': '-2*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(v + 9)*(2*v '
                       '- 1)*(28457*v**4 - 292482*v**3 - 24437*v**2 + 5982342*v - '
                       '8151480)/(14549535*(v - 8)*(v - 7)*(v - 6)**2*(v - 5)**2*(v - 4)**2*(v - '
                       '3)**2*(v - 2))',
                  '1': '-2*v*(v + 2)*(v + 3)*(v + 4)*(v + 5)*(v + 6)*(v + 7)*(v + 8)*(v + 9)*(2*v '
                       '- 1)*(1907*v**4 - 25240*v**3 + 103061*v**2 - 118612*v + 22500)/(1616615*(v '
                       '- 8)*(v - 7)*(v - 6)*(v - 5)**2*(v - 4)**2*(v - 3)**2*(v - 2)*(v - 1))'}}}


# Exact symbolic LDL pivots.

def ldl_pivots(A):
    """Evaluate the symbolic LDL recurrence fraction-free over QQ(N).

    Clear one common entry denominator. Fraction-free Schur elimination
    gives the leading minors of the cleared matrix as successive diagonal
    polynomials. Their consecutive ratios, divided by the common denominator,
    are precisely the LDL pivots of A. Every division below is exact.
    """
    m=len(A)
    denominator=QN.field.ring.one
    for row in A:
        for entry in row:denominator=denominator.lcm(entry.denom)
    B=[[entry.numer*denominator.exquo(entry.denom) for entry in row] for row in A]
    previous=QN.field.ring.one
    out=[]
    for k in range(m):
        pivot=B[k][k]
        assert pivot!=0, ('zero leading pivot',k)
        out.append(QN.field(pivot)/QN.field(denominator*previous))
        for i in range(k+1,m):
            for j in range(i,m):
                B[i][j]=(pivot*B[i][j]-B[i][k]*B[k][j]).exquo(previous)
                B[j][i]=B[i][j]
        previous=pivot
    return out


# Angular ladder, York congruence and universal scalar pairing.

def universe(n, M, sigma, ell, moments):
    zero = QN.zero
    one = QN.one
    half = QN.from_sympy(S.Rational(1, 2))

    def abc(j):
        return (-half * j * (n + 2 * j + 2), n - 2 - 2 * j * (j + 2), half * (j + 2) * (n - 2 * j - 2))
    K = len(moments) - 1

    @lru_cache(None)
    def B(i, j):
        if i < 0 or j < 0:
            return zero
        assert i + j <= K, (i, j, K)
        if i == 0:
            return moments[j]
        ii = i - 1
        ai, bi, ci = abc(ii)
        aj, bj, cj = abc(j)
        return (aj * B(ii, j - 1) + (bj - bi) * B(ii, j) + cj * B(ii, j + 1) - ai * B(ii - 1, j)) / ci

    def A(vec):
        out = [zero] * (len(vec) + 1)
        for j, x in enumerate(vec):
            aj, bj, cj = abc(j)
            if j:
                out[j - 1] += aj * x
            out[j] += bj * x
            out[j + 1] += cj * x
        return out

    def shift(vec, lamb):
        out = A(vec)
        for j, x in enumerate(vec):
            out[j] -= lamb * x
        return out

    def column(kk):
        out = [zero] * (M + 1)
        out[kk] = one
        aa = lambda j: -half * j * (n + 2 * ell + 2 * j - 2)
        uu = lambda j: half * (j + ell) * (n - 2 * j - 2)
        vv = lambda j: half * (j + ell + 1) * (n - 2 * j - 4)
        if sigma == 1:
            for j in range(kk - 1, -1, -1):
                out[j] = -aa(j + 1) * out[j + 1] / uu(j)
        if sigma == 2:
            y = uu(kk)
            for j in range(kk - 1, -1, -1):
                y = -aa(j + 1) * y / vv(j)
                out[j] = (y - aa(j + 1) * out[j + 1]) / uu(j)
        for r in range(ell - 1, 1, -1):
            nex = zero
            for j in range(M, -1, -1):
                out[j] = -(out[j] + (j + 1) * nex) / (j + r)
                nex = out[j]
        return out
    cols = [column(j) for j in range(M + 1)]
    image = []
    for col in cols:
        out = list(col)
        if sigma >= 1:
            out = A(out)
        if sigma == 2:
            out = shift(out, 2 - n)
        for r in range(2, ell):
            out = shift(out, r * (r + n - 1))
        image.append(out)
    E = [[sum((x * y * B(a, b) for a, x in enumerate(ci) for b, y in enumerate(cj) if x and y), zero) for cj in image] for ci in cols]
    assert all((E[i][j] == E[j][i] for i in range(M + 1) for j in range(M + 1)))
    return [[-2 * (ell + sigma + i + j) * E[i][j] for j in range(M + 1)] for i in range(M + 1)]

def blocks(off):
    D = (off - 1) // 2
    for sigma in range(3):
        for ell in range(2, D - sigma + 1):
            yield (sigma, ell, (D - sigma - ell) // 2)

@lru_cache(None)
def moment_expression(j):
    """The common rational formula, before specializing N or n/2."""
    data=MOMENT_DATA[j]
    expr=S.sympify(data['c'],locals={'v':v})
    for i,coefficient in data['residues'].items():
        expr+=S.sympify(coefficient,locals={'v':v})/((v-int(i))**2-N**2)
    return expr


@lru_cache(None)
def moment_function(offset,j):
    return QN.from_sympy(S.cancel(moment_expression(j).subs(v,N+S.Rational(offset,2))))


def moment_functions(offset,count=None):
    """Rational functions of N at n=2N+offset, with all needed moments."""
    if count is None:count=(offset-1)//2-1
    assert 1<=count<=9
    return tuple(moment_function(offset,j) for j in range(count))

@lru_cache(None)
def symbolic_family(offset,spin,ell,M):
    """Construct a family and its pivots once, over QQ(N)."""
    assert 2*(ell+spin+2*M)<offset
    moments=moment_functions(offset,2*M+ell-1+spin)
    mat=universe(QN.from_sympy(2*N+offset),M,spin,ell,moments)
    return tuple(tuple(row) for row in mat),tuple(ldl_pivots(mat))


def specialize(expr,order):
    """Exact evaluation of a reduced QQ(N) fraction at an integer order."""
    numerator=expr.numer.evaluate(0,order)
    denominator=expr.denom.evaluate(0,order)
    assert denominator!=0, ('pole at integer order',order)
    value=numerator/denominator
    return F(int(value.numerator),int(value.denominator))


@lru_cache(None)
def order_polynomial_certificate(coefficients,last_order):
    """One exact interval-to-half-line coefficient certificate.

    Use N=1+x for [1,infinity), or N=(1+L*x)/(1+x) for [1,L],
    multiplying by (1+x)**degree in the latter case. L=1 is covered
    by the same formula. Normalize the polynomial to be positive at 1.
    Strictly positive coefficients, including the degree-d coefficient,
    certify the full closed finite interval and exclude all denominator poles.
    """
    polynomial=S.Poly.from_list(list(coefficients),N,domain=S.QQ)
    assert polynomial.eval(1)!=0
    if polynomial.eval(1)<0:polynomial=-polynomial
    if last_order is None:
        transformed=polynomial.shift(1)
    else:
        transformed=polynomial.transform(S.Poly(1+last_order*N,N),S.Poly(1+N,N))
    assert transformed.degree()==polynomial.degree()
    coefficients=transformed.all_coeffs()
    assert all(coefficient>0 for coefficient in coefficients), (polynomial.as_expr(),last_order)
    return len(coefficients)


def certify_order_polynomial(polynomial,last_order,stats):
    """The same exact coefficient test for every offset and polynomial."""
    polynomial=S.Poly(polynomial.as_expr(),N,domain=S.QQ)
    assert polynomial.eval(1)!=0
    stats['polynomial_certificates']+=1
    stats['maximum_polynomial_degree']=max(stats['maximum_polynomial_degree'],polynomial.degree())
    if last_order==1:
        stats['singleton_polynomial_certificates']+=1
    # Multiplication by a nonzero scalar preserves the certificate after
    # normalization at N=1; monic input makes repeated checks cacheable.
    coefficients=tuple(polynomial.monic().all_coeffs())
    stats['positive_transformed_coefficients']+=order_polynomial_certificate(coefficients,last_order)


def certify_order_pivot(pivot,last_order,stats):
    assert specialize(pivot,1)>0
    certify_order_polynomial(pivot.numer,last_order,stats)
    certify_order_polynomial(pivot.denom,last_order,stats)

def check_signs():
    """One symbolic construction and one interval sign test for all families."""
    start=time.monotonic()
    totals=dict(symbolic_matrix_families=0,symbolic_pivots=0,entry_denominators=0,
                polynomial_certificates=0,singleton_polynomial_certificates=0,
                maximum_polynomial_degree=0,positive_transformed_coefficients=0)
    coverage=[]
    for offset,last_order in ORDER_LIMITS.items():
        print(f'signs: constructing symbolic families at offset {offset}',flush=True)
        block_count=pivot_count=0
        for spin,ell,M in blocks(offset):
            mat,pivots=symbolic_family(offset,spin,ell,M)
            for i,row in enumerate(mat):
                for entry in row[i:]:
                    certify_order_polynomial(entry.denom,last_order,totals)
                    totals['entry_denominators']+=1
            for pivot in pivots:
                certify_order_pivot(pivot,last_order,totals)
                pivot_count+=1
            block_count+=1
        totals['symbolic_matrix_families']+=block_count;totals['symbolic_pivots']+=pivot_count
        coverage.append({'offset':offset,'order_interval':[1,'infinity' if last_order is None else last_order],
                         'families':block_count,'pivots':pivot_count})
        print(f'signs: offset {offset}, {block_count} symbolic matrices, {pivot_count} pivots certified',flush=True)
    assert (totals['symbolic_matrix_families'],totals['symbolic_pivots'],
            totals['entry_denominators'],totals['polynomial_certificates'],
            totals['singleton_polynomial_certificates'])==(218,430,750,1610,494)
    totals['coverage']=coverage
    totals['unique_polynomial_certificates']=order_polynomial_certificate.cache_info().currsize
    totals['seconds']=round(time.monotonic()-start,3)
    return totals

def check_first_failures():
    """Evaluate the same symbolic pivots at the three first-failure pairs."""
    failures=[]
    for order,dimension,M in [(1,25,3),(2,25,4),(3,27,3)]:
        _,symbolic_pivots=symbolic_family(dimension-2*order,0,2,M)
        pivots=[specialize(pivot,order) for pivot in symbolic_pivots]
        assert len(pivots)==M+1
        assert all(p>0 for p in pivots[:-1]) and pivots[-1]<0
        failures.append({'N':order,'n':dimension,'degrees':[2+2*j for j in range(M+1)],
                         'pivot_signs':['+' if x>0 else '-' for x in pivots]})
    return {'low_order_first_failures':failures}


# First two large-order coefficients, calculated in QQ(s)[eps]/(eps^2).

class CrossDual:

    def __init__(self, a=0, b=0):
        self.a = K(a)
        self.b = K(b)

    @staticmethod
    def get(x):
        return x if isinstance(x, CrossDual) else CrossDual(x)

    def __add__(self, x):
        x = self.get(x)
        return CrossDual(self.a + x.a, self.b + x.b)
    __radd__ = __add__

    def __neg__(self):
        return CrossDual(-self.a, -self.b)

    def __sub__(self, x):
        return self + -self.get(x)

    def __rsub__(self, x):
        return self.get(x) + -self

    def __mul__(self, x):
        x = self.get(x)
        return CrossDual(self.a * x.a, self.a * x.b + self.b * x.a)
    __rmul__ = __mul__

    def __truediv__(self, x):
        x = self.get(x)
        return CrossDual(self.a / x.a, (self.b * x.a - self.a * x.b) / x.a ** 2)

    def __rtruediv__(self, x):
        return self.get(x) / self

    def __bool__(self):
        return bool(self.a or self.b)

    def __eq__(self, x):
        x = self.get(x)
        return self.a == x.a and self.b == x.b

def cross_matrix(sigma, M, moms):
    """Return H/N^(sigma+2); common positive factors do not affect roots."""
    half = K(1) / 2

    def abc(j):
        return (CrossDual(-j, -half * j * (ss + 2 * j + 2)), CrossDual(2, ss - 2 - 2 * j * (j + 2)), CrossDual(j + 2, half * (j + 2) * (ss - 2 * j - 2)))
    from functools import lru_cache

    @lru_cache(None)
    def B(i, j):
        if i < 0 or j < 0:
            return CrossDual()
        assert i + j < len(moms)
        if i == 0:
            return moms[j]
        ii = i - 1
        ai, bi, ci = abc(ii)
        aj, bj, cj = abc(j)
        return (aj * B(ii, j - 1) + (bj - bi) * B(ii, j) + cj * B(ii, j + 1) - ai * B(ii - 1, j)) / ci

    def A(vec):
        out = [CrossDual() for _ in range(len(vec) + 1)]
        for j, x in enumerate(vec):
            aj, bj, cj = abc(j)
            if j:
                out[j - 1] += aj * x
            out[j] += bj * x
            out[j + 1] += cj * x
        return out

    def column(k):
        out = [CrossDual() for _ in range(M + 1)]
        out[k] = CrossDual(1)
        aa = lambda j: abc(j)[0]
        uu = lambda j: abc(j)[2]
        vv = lambda j: CrossDual(j + 3, half * (j + 3) * (ss - 2 * j - 4))
        if sigma == 1:
            for j in range(k - 1, -1, -1):
                out[j] = -aa(j + 1) * out[j + 1] / uu(j)
        if sigma == 2:
            y = uu(k)
            for j in range(k - 1, -1, -1):
                y = -aa(j + 1) * y / vv(j)
                out[j] = (y - aa(j + 1) * out[j + 1]) / uu(j)
        return out
    cols = [column(j) for j in range(M + 1)]
    images = []
    for col in cols:
        z = col[:]
        if sigma >= 1:
            z = A(z)
        if sigma == 2:
            before = z[:]
            z = A(z)
            for j, x in enumerate(before):
                z[j] += CrossDual(2, ss - 2) * x
        images.append(z)
    E = [[sum((x * y * B(a, b) for a, x in enumerate(ci) for b, y in enumerate(cj) if x and y), CrossDual()) for cj in images] for ci in cols]
    assert all((E[i][j] == E[j][i] for i in range(M + 1) for j in range(M + 1)))
    return [[-2 * (2 + sigma + i + j) * E[i][j] for j in range(M + 1)] for i in range(M + 1)]

def cross_determinant(mat):
    if not mat:
        return CrossDual(1)
    a = [r[:] for r in mat]
    prev = CrossDual(1)
    for k in range(len(a) - 1):
        pivot = a[k][k]
        assert pivot.a
        for i in range(k + 1, len(a)):
            for j in range(k + 1, len(a)):
                a[i][j] = (a[i][j] * pivot - a[i][k] * a[k][j]) / prev
        prev = pivot
    return a[-1][-1]


def cross_moments():
    result=[]
    for j in range(9):
        data=MOMENT_DATA[j];a0=a1=0
        cn,cd=map(lambda q:S.Poly(q,v),S.fraction(S.cancel(S.sympify(data['c']))))
        assert cn.degree()<=cd.degree()
        for i,coefficient in data['residues'].items():
            i=int(i)
            p,q=map(lambda q:S.Poly(q,v),S.fraction(S.cancel(S.sympify(coefficient))))
            dq=q.degree();assert p.degree()<=dq+3
            a=p.nth(dq+3)/q.LC()
            b=p.nth(dq+2)/q.LC()-a*(q.nth(dq-1) if dq else 0)/q.LC()
            a0+=a/(s-2*i)
            a1+=(b+a*(S.Rational(5,4)*s+S.Rational(i,2)))/(s-2*i)
        result.append(CrossDual(K.from_expr(a0),K.from_expr(a1)))
    return result

def positive_rational(expr,left,right):
    """Exact root counts and a rational sign evaluation on (left,right]."""
    numerator,denominator=map(lambda q:S.Poly(q,s),S.fraction(S.cancel(expr)))
    for poly in (numerator,denominator):
        assert not poly.is_zero
        while poly.eval(left)==0:poly=poly.exquo(S.Poly(s-left,s))
        assert poly.count_roots(left,right)==0
    assert expr.subs(s,(left+right)/2)>0

def check_crossings():
    start=time.monotonic();moments=cross_moments();results=[];coefficient_count=0
    expected_a=['16.2018714780','18.6086755387','20.8572849379']
    expected_b=['13.5128796221','22.5041888032','33.1661674079']
    endpoint_checks=0
    for spin,name in enumerate('TVS'):
        root_interval=None
        full=cross_matrix(spin,3,moments)
        for M in range(4):
            edge=S.Integer(4+2*spin+4*M)
            H=cross_matrix(spin,M,moments)
            assert all(H[i][j]==full[i][j] for i in range(M+1) for j in range(M+1))
            coefficient_count+=2*(M+1)**2
            dets=[cross_determinant([row[:j] for row in H[:j]]) for j in range(1,M+2)]
            if M==3:
                d0,d1=dets[-1].a.as_expr(),dets[-1].b.as_expr()
                numerator,denominator=map(lambda q:S.Poly(q,s),S.fraction(S.cancel(d0)))
                if denominator.eval(edge+S.Rational(1,2))<0:numerator,denominator=-numerator,-denominator
                assert numerator.degree()==14+4*spin
                assert numerator.gcd(numerator.diff()).degree()==0
                assert numerator.count_roots(edge,edge+1)==1
                intervals=S.polys.polytools.intervals(numerator,eps=S.Rational(1,10**24),inf=edge,sup=edge+1)
                assert len(intervals)==1 and intervals[0][1]==1
                (lo,hi),multiplicity=intervals[0]
                assert lo<hi and numerator.eval(lo)>0 and numerator.eval(hi)<0
                assert numerator.diff().count_roots(lo,hi)==0 and numerator.diff().eval(lo)<0
                assert denominator.count_roots(lo,hi)==0 and denominator.eval(lo)>0
                positive_rational(d1,lo,hi)
                for det in dets[:-1]:positive_rational(det.a.as_expr(),edge,hi)
                positive_rational(d0,edge,lo)
                midpoint=(lo+hi)/2
                aa=S.N(midpoint,20)
                bb=S.N((-d1/S.diff(d0,s)).subs(s,midpoint),20)
                # Decimal rounding is a presentation check, not a sign proof.
                assert abs(aa-S.Float(expected_a[spin],20))<S.Rational(1,10**10)
                assert abs(bb-S.Float(expected_b[spin],20))<S.Rational(1,10**10)
                root_interval=[str(lo),str(hi)]
                results.append({'sector':name,'numerator_degree':numerator.degree(),
                                'root_interval':root_interval,'a':str(aa),'b':str(bb)})
            else:
                for det in dets:positive_rational(det.a.as_expr(),edge,edge+4)
            H0=S.Matrix([[x.a.as_expr() for x in row] for row in H])
            for i in range(M+1):
                for j in range(M+1):
                    if (i,j)!=(M,M):assert H0[i,j].subs(s,edge).is_finite
            residue=S.limit((s-edge)*H0[M,M],s,edge,dir='+')
            assert residue>0
            lower=H0[:M,:M].subs(s,edge)
            assert all(lower[:j,:j].det()>0 for j in range(1,M+1))
            endpoint_checks+=1
        print(f'crossings: sector {name}, simple root, orientation and four endpoints verified',flush=True)
    assert coefficient_count==180 and endpoint_checks==12
    return {'matrix_expansion_coefficients':coefficient_count,'endpoint_tests':endpoint_checks,
            'crossings':results,'seconds':round(time.monotonic()-start,3)}


# Fresh ambient/Cauchy extraction for the optional --derive calculation.

def derive_rat(a):
    return S.cancel(a)

def derive_cp(a=0):
    return S.Poly(a, c, v, domain=S.QQ)

def derive_ambient(j):
    den = S.rf(1 - v, j)
    terms = []
    for a in range(j + 1):
        cf = S.Rational((-1) ** a * int(S.rf(-j, a)) * int(S.rf(j + 2, a)), math.factorial(a))
        terms.append(cf * S.rf(1 - v + a, j - a) * w ** 2 * (1 + (t - 1) * w) ** (j - a) * ((w - 1) * (1 + t * w)) ** a)
    f = S.Poly(S.expand(sum(terms)), w, t, v, domain=S.QQ)
    fexpr = f.as_expr()
    residual = w ** 2 * (w - 1) * S.diff(fexpr, w, 2) - 2 * w * t * (w - 1) * S.diff(fexpr, w, t) - w * (2 * w + 2 * v - 4) * S.diff(fexpr, w) / 2 - t * (1 + t) * S.diff(fexpr, t, 2) + ((2 * v - 8) * t - 2 * v - 4) * S.diff(fexpr, t) / 2 + (2 * v - 2) * fexpr
    assert S.Poly(residual, w, t, v).is_zero
    assert S.Poly(fexpr.subs(w, 1) - den * t ** j, t, v).is_zero
    assert f.degree(w) == 2 * j + 2
    kappas = {}
    for (a, b, h), val in f.terms():
        L = a + 3
        for bb in (b, b + 1):
            kappas.setdefault(L, {}).setdefault(bb, 0)
            kappas[L][bb] += val * S.Rational(a, L) * v ** h
    return (den, kappas)

@lru_cache(None)
def derive_cauchy_derivatives(Lmax):
    D = derive_cp(c * c - 1)
    P = [None, derive_cp(1)]
    Q = [None, derive_cp(0)]
    for m in range(1, Lmax):
        P.append(-(D * P[m].diff(c) + derive_cp((2 * v - 2 * m - 4) * c) * P[m]).mul_ground(S.Rational(1, m)))
        Q.append(-(D * Q[m].diff(c) - derive_cp(2 * (m - 1) * c) * Q[m] - derive_cp(2 * v - 5) * P[m]).mul_ground(S.Rational(1, m)))
    return (P, Q)

@lru_cache(None)
def derive_shifted_numerator(L, b):
    assert L - b >= 0
    coeff = list(reversed(S.Poly((1 - z) ** (4 + b) * (1 + z) ** (L - b), z).all_coeffs()))
    return [derive_cp(sum((coeff[a] * math.comb(a, h) * (-c) ** (a - h) for a in range(h, len(coeff))))) for h in range(len(coeff))]

def derive_even_to_u(p, odd=False):
    expr = 0
    for (a, b), val in p.terms():
        assert a % 2 == int(odd), (a, b)
        expr += val * (1 - u) ** ((a - int(odd)) // 2) * v ** b
    return S.Poly(S.expand(expr), u, v, domain=S.QQ)

def derive_extraction(j):
    den, kappas = derive_ambient(j)
    Lmax = max(kappas)
    P, Q = derive_cauchy_derivatives(Lmax)
    D = derive_cp(c * c - 1)
    powers = [D ** r for r in range(Lmax)]
    J = derive_cp((2 * v - 3) * (2 * v - 1))
    A = derive_cp(0)
    B = derive_cp(0)
    moments = [1, 0, 1 / (2 * v - 3), 0, 3 / ((2 * v - 3) * (2 * v - 1))]
    E = [derive_cp(derive_rat(sum((math.comb(r, h) * c ** (r - h) * moments[h] for h in range(r + 1))) * J.as_expr())) for r in range(5)]
    for L, kv in kappas.items():
        for b, num in kv.items():
            coeff = derive_cp(num)
            hs = derive_shifted_numerator(L, b)
            aa = derive_cp(0)
            bb = derive_cp(0)
            for h, H in enumerate(hs):
                m = L - h
                if m >= 1:
                    aa += H * P[m] * powers[Lmax - m]
                    bb += H * Q[m] * powers[Lmax - m]
                else:
                    bb += H * E[-m] * powers[Lmax - 1]
            A -= coeff * J * aa
            poly_part = sum((hs[h] * E[h - L] * powers[Lmax - 1] for h in range(L, len(hs))), derive_cp(0))
            B -= coeff * (J * (bb - poly_part) + poly_part)
    div = D ** (Lmax - 1 - j)
    A, rem = A.div(div)
    assert rem.is_zero, ('A divisibility', j)
    B, rem = B.div(div)
    assert rem.is_zero, ('B divisibility', j)
    Au = derive_even_to_u(A)
    Bu = derive_even_to_u(B, True)
    normal = (-1) ** j * den * 4 * v * (v + 1)
    ac = {a - j: derive_rat(S.Poly(Au.as_expr(), u).coeff_monomial(u ** a) / normal) for a in range(Au.degree(u) + 1)}
    bc = {a - j: derive_rat(S.Poly(Bu.as_expr(), u).coeff_monomial(u ** a) / normal) for a in range(Bu.degree(u) + 1)}
    assert max(ac) <= 2 and min(ac) >= -j
    assert max(bc) <= 1 and min(bc) >= -j
    mu = [S.Integer(1)]
    for h in range(j + 2):
        mu.append(derive_rat(mu[-1] * (v + 2 + h) / (v - 3 - h)))
    aj = -S.Rational(j) * (2 * v + 2 * j + 2) / 2
    bj = 2 * v - 2 - 2 * j * (j + 2)
    cj = S.Rational(j + 2) * (2 * v - 2 * j - 2) / 2
    const = -((aj * mu[j - 1] if j else 0) + bj * mu[j] + cj * mu[j + 1]) / (2 * (2 * v - 1))
    const = derive_rat(const + sum((num * mu[b] / den for kv in kappas.values() for b, num in kv.items())))
    return (ac, bc, const)


def rising(x,length):
    answer=1
    for i in range(length):answer*=x+i
    return answer

def summation_beta(x,a):
    if a>=0:return rising(-x,a)/rising(S.Rational(1,2)-x,a)
    return rising(x+S.Rational(1,2),-a)/rising(x+1,-a)

def check_derivation(count=9):
    """Freshly derive scalar pairings; the complete integer range uses nine."""
    assert count in (6,9)
    start=time.monotonic();constant_checks=residue_checks=identity_evaluations=0
    VV,vv=field('v',S.QQ)
    for j in range(count):
        ac,bc,const=derive_extraction(j)
        assert min(ac)>=-j and max(ac)<=2 and min(bc)>=-j and max(bc)<=1
        assert S.cancel(const-S.sympify(MOMENT_DATA[j]['c'],locals={'v':v}))==0
        constant_checks+=1
        av={a:VV.from_expr(x) for a,x in ac.items()}
        bv={a:VV.from_expr(x) for a,x in bc.items()}
        def basis_polynomial(i,x):
            return rising(x+vv-i+1,i-1)*rising(x-vv+i+1,j+2-i)
        weights={}
        for i in range(j+2,0,-1):
            x=vv-i-1
            qnode=((-1)**(i-1)*factorial(i-1)*factorial(j+2-i)*i*av[2-i]
                   *(vv-S.Rational(5,2))*summation_beta(x,2-i)
                   /((1-vv)*(2*vv-2*i-1)))
            weights[i]=(qnode-sum((weights[q]*basis_polynomial(q,vv-i)
                                   for q in range(i+1,j+3)),VV.zero))/basis_polynomial(i,vv-i)
        for i in weights:
            residue=-vv*weights[i]*basis_polynomial(i,0)/rising(2-vv,j+1)
            supplied=VV.from_expr(S.sympify(MOMENT_DATA[j]['residues'][str(i)],locals={'v':v}))
            assert residue==supplied,(j,i)
            residue_checks+=1
            polynomial=rising(k+v-i+1,i-1)*rising(k-v+i+1,j+2-i)
            kernel=(((k+1)**2-(v-i)**2)*polynomial.subs(k,k+1)
                    -(k+v)*(k-v+j+3)*polynomial)
            assert S.Poly(kernel,k,v).is_zero
        # Clearing the common denominator gives degree at most 4j+8 in k.
        # The following 4j+9 distinct exact evaluations therefore prove the
        # entire rational summand identity over QQ(v), not just samples in v.
        for ki in range(4*j+9):
            original=(ki+1-vv)/((1-vv)*(2*ki+1))*(
                sum((co*(vv-S.Rational(5,2))*summation_beta(ki,a)/(vv-3-ki+a)
                     for a,co in av.items()),VV.zero)
                +sum((co*summation_beta(ki,a)/S.Rational(1-2*ki+2*a)
                      for a,co in bv.items()),VV.zero))
            reconstructed=sum((weights[i]*basis_polynomial(i,ki+1) for i in weights),VV.zero)
            assert original*rising(ki+2-vv,j+2)==reconstructed,(j,ki)
            identity_evaluations+=1
        print(f'derive: m_{j}, ambient equation, Cauchy reduction and telescoping identities verified',flush=True)
    expected=(count,count*(count+3)//2,count*(2*count+7))
    assert (constant_checks,residue_checks,identity_evaluations)==expected
    return {'scalar_pairings':count,'fresh_constant_formulas':constant_checks,'fresh_residue_formulas':residue_checks,
            'exact_Qv_evaluations_proving_summand_identities':identity_evaluations,
            'seconds':round(time.monotonic()-start,3)}

def main():
    if not __debug__:raise SystemExit('Run without -O: exact verification uses assertions.')
    started=time.monotonic()
    parser=argparse.ArgumentParser(description=__doc__,formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('--all',action='store_true',help='complete verification, including fresh derivation of all nine scalar pairings (default)')
    parser.add_argument('--compactness',action='store_true',help='fresh nine-pairing derivation, common matrix and LDL checks for compactness, including N=1,2,3')
    parser.add_argument('--signs',action='store_true',help='one exact interval sign test for all 218 symbolic matrices and 430 pivots at offsets 5,...,22')
    parser.add_argument('--crossings',action='store_true',help='large-order matrix expansions, Sturm root/sign and endpoint tests')
    parser.add_argument('--derive',action='store_true',help='freshly derive all nine rational coefficient sets; already included in --all')
    parser.add_argument('--json',type=Path,help='optional summary output path')
    args=parser.parse_args()
    full=args.all or not any((args.compactness,args.signs,args.crossings,args.derive))
    derive_count=9 if full or args.derive or args.compactness else 0
    summary={'sympy_version':S.__version__,'scalar_pairings_freshly_derived':derive_count}
    for name,enabled,check in [('derive',bool(derive_count),lambda:check_derivation(derive_count)),
                              ('symbolic',full or args.compactness or args.signs,check_signs),
                              ('first_failures',full,check_first_failures),
                              ('crossings',full or args.crossings,check_crossings)]:
        if enabled:
            summary[name]=check()
            print(name+': PASS '+json.dumps(summary[name],sort_keys=True),flush=True)
    summary['result']='PASS'
    summary['total_seconds']=round(time.monotonic()-started,3)
    if args.json:
        args.json.parent.mkdir(parents=True,exist_ok=True)
        args.json.write_text(json.dumps(summary,indent=2)+'\n',encoding='utf-8')
    print(f'ALL REQUESTED CHECKS PASSED ({summary["total_seconds"]} seconds)',flush=True)

if __name__=='__main__':main()

